Uncommonly accurate energies for the general quartic oscillator

Recent advances in the asymptotic analysis of energy levels of potentials produce relative errors in eigenvalue sums of order $10^{-34}$, but few non-trivial potentials have been solved numerically to such accuracy. We solve the general quartic potential (arbitrary linear combination of $x^2$ and $x^4$ ) beyond this level of accuracy using a basis of several hundred oscillator states. We list the lowest 20 eigenvalues for 9 such potentials. We confirm the known asymptotic expansion for the levels of the pure quartic oscillator, and extract the next 2 terms in the asymptotic expansion. We give analytic formulas for expansion in up to 3 even basis states. We confirm the virial theorem for the various energy components to similar accuracy. The sextic oscillator levels are also given. These benchmark results should be useful for extreme tests of approximations in several areas of chemical physics and beyond.

==> anc/LET.tex <==
\begin{table*}[!ht]
\renewcommand\thetable{S1} 
\scalebox{0.7}{
\begin{tabular}{|c|r|r|r|}
\hline
n & \multicolumn{1}{c|}{$\lambda = - 1$} & \multicolumn{1}{c|}{$\lambda = 0$} & \multicolumn{1}{c|}{$\lambda  = 1/2$} \\
\hline
0 & 0.6209270298257486608580357329871206982000 & 0.4208049744754477632073387069472240693432 & 0.2969675302972151588212005493833645945082 \\
1 & 2.0259661641666569970850703427960975727209 & 1.5079012411604822141183717271129771258040 & 1.2083664545337553244675128781490877007052 \\
2 & 3.6984503193780828535724670322135994784906 & 2.9587956874793210438093895440143405907473 & 2.5549656461358335669363203892249780748117 \\
3 & 5.5575771385568190043356690869633769327987 & 4.6212203186659158345199462032646287773490 & 4.1185132911873791789827356847060866472967 \\
4 & 7.5684228735599952483040236007700297795874 & 6.4535099323116714688390801378688895232907 & 5.8615290772456843939267326829532388801763 \\
5 & 9.7091478766133491585283420979384357791199 & 8.4284538781251624410812759084851264487491 & 7.7535437904317968231655053084272429114240 \\
6 & 11.9645436206307893693476637072524067567336 & 10.5278307660214238235047658353664143415435 & 9.7748772610230392921405211594194456457452 \\
7 & 14.3232651989715130212955084127970016404927 & 12.7383369432737903427451672925556149750443 & 11.9112456942270964580082777754683535757181 \\
8 & 16.7764527862477299481795270148716610404336 & 15.0497529310262142774202965577869187310261 & 14.1517497832384947562615037963742371519444 \\
9 & 19.3169543039861738015603041224460630143480 & 17.4539341576043532672221679689954879136362 & 16.4877481831099757519730264219436557939311 \\
10 & 21.9388493623736883118412614839274832048677 & 19.9442078219410104858697265744541155274941 & 18.9121913414809377170587410723808518620447 \\
11 & 24.6371393784850827234483399467490277731788 & 22.5149877684426714142542318593734791245252 & 21.4191988384016334155749968573601998934125 \\
12 & 27.4075361599007733167185785640547638285198 & 25.1615158711766884276146901754352125654444 & 24.0037771856458996617329273486803658710224 \\
13 & 30.2463121638354802813346902742580711908208 & 27.8796812841877656582298671760453383565028 & 26.6616235644061192930466358802950389698173 \\
14 & 33.1501911449899797647855437419461171831573 & 30.6658899335127314628439893169538951067637 & 29.3889847264493968907502226461423327368738 \\
15 & 36.1162662359316612997904513472041145489241 & 33.5169677028528987634937196368642936314747 & 32.1825527201796215069940450096463713573417 \\
16 & 39.1419372382007939004180627624271107209340 & 36.4300869553098956349617834567278369397641 & 35.0393860174731882492006918400771100061893 \\
17 & 42.2248617205992722354303466637426801349502 & 39.4027096653309522764323911075252220491304 & 37.9568486543314530223356956562434008727611 \\
18 & 45.3629162655749501221305299308397198651343 & 42.4325426544203398670711200468442512975238 & 40.9325624549159822838446125803113988960005 \\
19 & 48.5541653210865955322219587604320298774269 & 45.5175018286087836091156740676820857337808 & 43.9643689568979728052340425260495584501329 \\
\hline
n & \multicolumn{1}{c|}{$\lambda  = 1$} & \multicolumn{1}{c|}{$\lambda  = \lambda _c$} & \multicolumn{1}{c|}{$\lambda  = 2$} \\
\hline
0 & 0.1472351400900356499691248977564660173258 & -0.0000000000000000000000000000000000000000 & -0.2995213674158870148305588119678013665817\\
1 & 0.8722611979074849376077725041342821484402 & 0.5716588679960300376877118960786601938386 & 0.0463710822278322225551254617719892396217 \\
2 & 2.1279787487595877045538224256388430610159 & 1.7736948620145091772993229646471235886632 & 1.2279728124733779318126911954478247721008 \\
3 & 3.5910891429085531474677426173361466615617 & 3.1528326580224174810921481032323232487809 & 2.4598414289848618278734212356647449784682 \\
4 & 5.2451344076798266430684130776728360862553 & 4.7363694975061665860330732922691834287200 & 3.9382619668923261066022151910142706869605 \\
5 & 7.0543309765744167117016069821477629262677 & 6.4796199486673050896924411810029763381620 & 5.5812919464200356086062138581050168522645 \\
6 & 8.9977152866347239207805152219715373495070 & 8.3609827938705988454021151460423261599059 & 7.3688888891530412336227399929097153100735 \\
7 & 11.0600197362083473113526351645076563394713 & 10.3643546811859909563918554922259918339922 & 9.2832226299648908948309227497618828073426 \\
8 & 13.2296716965972822290960283911125387262757 & 12.4776265015870503319630402009506998689629 & 11.3113496812053433661018404740221218764899 \\
9 & 15.4975367732762450862155724272143845256796 & 14.6912708225153021462064097897940203073039 & 13.4431253746146181822961187485295612840726 \\
10 & 17.8561912029006493999576787885895573682737 & 16.9975664549772044605549383045427198392948 & 15.6703699687296553967537802445771571591652 \\
11 & 20.2994620601279773169062848753786930728930 & 19.3901082427550754621639190325828280149029 & 17.9863231152929266903954684521570229693708 \\
12 & 22.8221217502876403219503896506332221428776 & 21.8634828235108640404426731524651415625608 & 20.3852887904825910828332734073819599201359 \\
13 & 25.4196764022940486530210893302948537481785 & 24.4130447540232097527558401520261731285525 & 22.8623916753093559460983299855869625178436 \\
14 & 28.0882142843477951830862545628663297491065 & 27.0347565735505259647623769404174440869892 & 25.4134040381637348805306139183152990003897 \\
15 & 30.8242941384532552138898486648626838905608 & 29.7250712630490587442470044304579531460627 & 28.0346190393585560070298786629180414903382 \\
16 & 33.6248609575586778848715479117742888261600 & 32.4808437755606569236339263329500479754022 & 30.7227557029688189378854855857924222071042 \\
17 & 36.4871811657174959586755707609740381069210 & 35.2992630749155671032364812414301202000714 & 33.4748861345856088549750625423586830442841 \\
18 & 39.4087918519281065606950050769764515801679 & 38.1777989988783344057067262022906053148024 & 36.2883787630669702226446175430707502923971 \\
19 & 42.3874603986599763607484603391513404125215 & 41.1141600671899623565300558968349506123263 & 39.1608533771374500623766820576210674574060 \\
\hline
n & \multicolumn{1}{c|}{$\lambda  = 4$} & \multicolumn{1}{c|}{$\lambda  = 8$} & \multicolumn{1}{c|}{$\lambda  = 16$} \\
\hline
0 & -2.6614480668299258763230139306673458375429 & -14.0324444018052994432537497688658953282978 & -61.1873976097239347040519514878376408475110 \\
1 & -2.6517317169216879626798264247619112670590 & -14.0324443753846106821056639056976599894887 & -61.1873976097239347040519507432046834481584 \\
2 & -0.5102930381327473696110504044071024379800 & -10.2374181022536577826397549201626978893469 & -55.6270328066566950481384614788601681896687 \\
3 & -0.1807894330622582818165542233132232566996 & -10.2374126036757771174222559086720970290432 & -55.6270328066566950481379569833156389101676 \\
4 & 1.1695143365947340664211154850717789208582 & -6.6843927138660009112120807253579250040901 & -50.1677907702224152602395145875345725833160 \\
5 & 2.3643918923460492284769310044183117645863 & -6.6839252868713098232048203999239475485623 & -50.1677907702224152600774529069586335173511 \\
6 & 3.8357948326004093266558747356504382940929 & -3.4521491483210872751782055732716385290964 & -44.8154388106509680002392073351225222773039 \\
7 & 5.4430045231550815592562510060115461795846 & -3.4323617805610231231123996788750204987627 & -44.8154388106509679674606247338249029670626 \\
8 & 7.1832349741044744228694202343455748298609 & -0.8436487231434934433791826110408175496539 & -39.5766864040676713567900013956791558340159 \\
9 & 9.0398481121463461930986519520826284005100 & -0.5042404268290690707095844038061155129498 & -39.5766864040676666831144013830302553496714 \\
10 & 11.0025188337220857851315919678616051381955 & 1.1615932648322248170487151971678725823886 & -34.4594623366015919928440409675286441966089 \\
11 & 13.0627969100066585323849398998537049950316 & 2.3918554218704864477402234706269532999536 & -34.4594623366010937848302698406235040845512 \\
12 & 15.2137826575078115399041761005777164302396 & 3.9821840692096918952249865418185404041377 & -29.4733189381534883371911762187717947850975 \\
13 & 17.4496779348669813230194759912660986824602 & 5.6581105244767300215025449175194901075413 & -29.4733189381124209160128178684499808471623 \\
14 & 19.7655245277330684324543398617660707059238 & 7.4555769375507348817071475302379978220562 & -24.6300488773159008572118670474641144980755 \\
15 & 22.1570215163914948104597068950418213904794 & 9.3507619349088529032629887250749107416157 & -24.6300488746474233947975266198680141507504 \\
16 & 24.6203946769103286322488223100432640789732 & 11.3367520808888588886234641628154072096683 & -19.9446824518702288293797651016978129099597 \\
17 & 27.1522997333340460883361104535392557117227 & 13.4065360556998380563145435100523133286453 & -19.9446823139694465593687674516291436652453 \\
18 & 29.7497488149246926808474288802922162419641 & 15.5547993768313120592069318313123633281790 & -15.4372324690911890964651244057502958813076 \\
19 & 32.4100533460587587533833010330720289301049 & 17.7770953113984742550117244948104017128921 & -15.4372268038006350393996616788105217144393 \\
\hline
\end{tabular}}
\caption{Exact energies given to 40 digits.}
\label{tab:S1}
\end{table*}

==> anc/LVT.tex <==
\begin{table*}[!ht]
\renewcommand\thetable{S3} 
\scalebox{0.7}{
$\begin{array}{|c|r|r|r|r|}
\hline
\lam  & \multicolumn{1}{c|}{\expval{p^2}} & \multicolumn{1}{c|}{\expval{x^2}} & \multicolumn{1}{c|}{\expval{x^4}}& \multicolumn{1}{c|}{\expval{p^2} + \lam \expval{x^2} - \expval{x^4}} \\
\hline
 -1 & 0.70962262271004694816315661942639984135924 & 0.35484025117285379894267307366928326872234 & 0.35478237153719314922048354575711657263690 & -1.0\times
10^{-69} \\
0 & 0.56107329930059701760978494259629875912425 & 0.45611995574755266412568999336488624453373 & 0.56107329930059701760978494259629875912425 & -3.8\times
10^{-68} \\
\frac{1}{2} & 0.48595283076997202057003770348474894873410 & 0.53997674224211085285062182584157693633932 & 0.75594120189102744699534861640553741690376
& -3.2\times 10^{-66} \\
1 & 0.41875308378513724691880827621103099209885 & 0.66731869099526914087992523760722890699352 & 1.08607177478040638779873351381825989909236 & 9.6\times
10^{-67} \\
\lambda _c & 0.38288731030800749229582749908269219838526 & 0.82149466176780355559023407522345874736335 & 1.53154924123202996918330999633076879354117
& 0.0\times 10^{-40} \\
2 & 0.40538382521367762484168184235523299173570 & 1.20711847265229046692364038746845222076689 & 2.81962077051825855868896261729213743326949 & 1.2\times
10^{-63} \\
4 & 1.22302810893072218747770900747062384312444 & 3.57871914852796751693129568627031371988625 & 15.53790470304259225520289175255187872266944 & 9.7\times
10^{-60} \\
8 & 1.93380805077592808747294114028235780328191 & 7.74140021994362275442922781203883184037962 & 63.86500981032491012290676363659301252631885 & -1.6\times
10^{-51} \\
\hline
\end{array}$}
\caption{Testing the virial theorem on the ground state in the basis [2/200] for various $\lam$.}
\label{tab:S3}
\end{table*}

==> anc/PT.tex <==
\begin{table*}[!ht]
\renewcommand\thetable{S6} 
$\begin{array}{|c|r|r|r|r|r|}
\hline
\lambda  & \multicolumn{1}{c|}{\eps_0} & \multicolumn{1}{c|}{\eps_0^{(0)}} & \multicolumn{1}{c|}{\eps_0-\eps_0^{(0)}} & \multicolumn{1}{c|}{\eps_0^{(1)}} & \multicolumn{1}{c|}{\eps_0-\eps_0^{(0)}-\eps_0^{(1)}} \\
 \hline
-1  & 0.6209270298 & 0.5000000000 & 0.1209270298 & 0.1875000000   & -0.0665729702 \\
-2  & 0.7825872853 & 0.7071067812 & 0.0754805041 & 0.0937500000   & -0.0182694959 \\
-3  & 0.9206648830 & 0.8660254038 & 0.0546394792 & 0.0625000000   & -0.0078605208 \\
-4  & 1.0426978264 & 1.0000000000 & 0.0426978264 & 0.0468750000   & -0.0041771736 \\
-5  & 1.1530169674 & 1.1180339887 & 0.0349829786 & 0.0375000000   & -0.0025170214 \\
-6  & 1.2543454649 & 1.2247448714 & 0.0296005935 & 0.0312500000   & -0.0016494065 \\
-7  & 1.3485135506 & 1.3228756555 & 0.0256378951 & 0.0267857143   & -0.0011478192 \\
-8  & 1.4368153589 & 1.4142135624 & 0.0226017966 & 0.0234375000   & -0.0008357034 \\
-9  & 1.5202030526 & 1.5000000000 & 0.0202030526 & 0.0208333333   & -0.0006302807 \\
-10 & 1.5993998650 & 1.5811388301 & 0.0182610350 & 0.0187500000   & -0.0004889650 \\
 \hline
\end{array}$
\caption{Comparing perturbation theory with exact results.  All values are accurate to the number of digits shown.}
\label{tab:S6}
\end{table*}

==> anc/Supp.tex <==
% RMP headers

%%%%%%%%%%%%%%%%%%% document class and standard packages %%%%%%%%%%%%%%%%%%%%%%%%%%%
\documentclass[twocolumn,floatfix,amssymb,amsmath,secnumarabic,nofootinbib, nobalancelastpage]{revtex4-1}    %Two column layout
%\documentclass{book}    %Two column layout

\usepackage[pdftex]{graphicx} % Include figure files
\usepackage{dcolumn}  % Align table columns on decimal point
\usepackage{bm}       % bold math
\usepackage[usenames,dvipsnames]{color}														
\definecolor{URLCOL}{rgb}{0,0.52,0.83} %external link color
\definecolor{LINKCOL}{rgb}{0.05,0.5,0} %internal link color
\definecolor{CITECOL}{rgb}{0.25,0,0.48} %link to bibliography
\usepackage{epstopdf}
\usepackage[pdftex,bookmarks,breaklinks,bookmarksopen,bookmarksnumbered,colorlinks,
linkcolor=LINKCOL,linktocpage,citecolor=CITECOL,urlcolor=URLCOL,
pdfpagemode=UseOutline,pdftex,pagebackref]{hyperref}
\usepackage{datetime}

\def\preprintlink{ \href{http://dft.uci.edu + PAPER REF}{title of paper} }
\def\preprinttext{~}

%Set up header
\usepackage{fancyhdr}
\pagestyle{fancy}
\makeatletter
%header for title page
\fancypagestyle{titlepage}
{
\lhead{\textsc{\preprinttext\ ~ \href{http://dft.uci.edu/publications.php}{~}}}
\chead{}
\rhead{\preprintlink}
\lfoot{}
}
%header for remainder
\chead{ \@title}
\rhead{ \preprintlink }
\lfoot{\textsc{\preprinttext\ ~ \href{http://dft.uci.edu/publications.php}{~}}}
\makeatother
\def\preprintlink{ 
\href{http://dft.uci.edu}%INSERT the URL of your paper
{%v\versionnumber\ - 
~}%INSERT the reference of your paper
}

\usepackage{graphicx}
\usepackage{amsmath}
\usepackage{physics} %PO
\usepackage{mathrsfs} %PO
\usepackage{subfigure} %PO
\usepackage{dcolumn} %PO
\usepackage{tabularx}%PO
\usepackage{slashbox}%PO
\usepackage{bm}
\usepackage{threeparttable}
\usepackage[normalem]{ulem}
\usepackage{array,multirow}
\usepackage{appendix}
\usepackage{epstopdf}
\usepackage{booktabs}
\usepackage{natbib}
\usepackage{feynmp}
\usepackage{threeparttable}
\usepackage{CJKutf8}
%\usepackage{showlabels}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%DEFINITIONS%%%%%%%%%%%%%%%%%%%%%%%%%%%
%nice red: {0.73,0.05,0}
%nice gold/yellow: {0.8,0.58,0}
%nice green: {0,0.48,0}
%nice purple: {0.25,0,0.48} %used for some links
%nice sky blue: {0,0.52,0.83}

\definecolor{TITLECOL}{rgb}{0.1,0.2,0.7} %title color
\definecolor{PCOL}{rgb}{0.5,0.06,0.01} %title color
\definecolor{CHAPCOL}{rgb}{0,0.48,0} %chapter color
\definecolor{SECOL}{rgb}{0.1,0.2,0.7} %sec color
\definecolor{CONTENTSCOL}{rgb}{0.1,0.2,0.7} %can choose the table of contents title to have same color as sec
\definecolor{SSECOL}{rgb}{0.25,0,0.48} %ssection color
\definecolor{SSSECOL}{rgb}{0.2,0.08,0.53} %subsubsection color  0.2,0.08,0.53
\definecolor{SHDCOL}{rgb}{0.4,0,0} % heading of section color
\definecolor{ITMCOL}{rgb}{0.4,0,0} % bulletted text of item color
\definecolor{EXCOL}{rgb}{0,0.47,0.01} %color of exercises
\definecolor{DEFCOL}{rgb}{0,0.42,0.01} %color in definitions file for definition headings


\def\coltableofcontents{ %table of contents with different colors
{
\definecolor{SECOL}{rgb}{0.25,0,0.48} %define secol as the subsection color
\definecolor{SSECOL}{rgb}{0.2,0.08,0.53} %subsubsection color  0.2,0.08,0.53
\tableofcontents
}
}

\def\coloredtitle#1{\title{\textcolor{TITLECOL}{#1}}} %title color
\def\coloredauthor#1{\author{\textcolor{CITECOL}{#1}}} %author color
\def\tocname{\textcolor{CONTENTSCOL}{Contents}}
%\def\tocname{\textcolor{SECOL}{Tables}}

\definecolor{URLCOL}{rgb}{0,0.17,0.43} %external link color
\definecolor{LINKCOL}{rgb}{0.05,0.4,0} %internal link color
\definecolor{CITECOL}{rgb}{0.35,0,0.48} %link to bibliography


\definecolor{ngreen}{rgb}{0,0.48,0}

%%%%%%%%%%%%%%%
%    SECTIONS
%%%%%%%%%%%%%%%%
\renewcommand \thesection{\arabic{section}}
\def\chap#1{\newpage{\part*{\textcolor{CHAPCOL}{#1}}}}
\def\sec#1{\section{\textcolor{SECOL}{#1}}}
\def\ssec#1{\subsection{\textcolor{SSECOL}{#1}}}
\def\sssec#1{\subsubsection{\textcolor{SSSECOL}{#1}}}
\def\shd#1{\vskip 0.5cm{\color{SHDCOL}{\bf #1:}}}
\def\sectable#1{
\addcontentsline{toc}{subsection}{~~Table: \textcolor{SSECOL}{#1}}
\begin{table}[h]
\caption{\bf \textcolor{SSECOL}{#1}}
}

%%%%%%%%%%%%%%%%%%%%%%% SUPPLEMENT %%%%%%%%%%%%%%%%%%%%%%%%

\newcommand{\beginsupplement}{%
\setcounter{table}{0}
\renewcommand{\thetable}{S\arabic{table}}%
\setcounter{figure}{0}
\renewcommand{\thefigure}{S\arabic{figure}}%
}


\def\blah{
blah, blah, blah, blah, blah, blah, blah, blah,
blah, blah, blah, blah, blah, blah, blah, blah,
blah, blah, blah, blah, blah, blah, blah, blah,
blah, blah, blah, blah, blah, blah, blah, blah,
blah, blah, blah, blah, blah, blah, blah, blah,
blah, blah, blah, blah, blah, blah, blah, blah,
blah, blah, blah, blah, blah, blah, blah, blah,
blah, blah, blah, blah, blah, blah, blah, blah.}

\def\sugpar#1{{\bf #1 :} \blah}

\def\sugfig#1{\vskip 4 cm {\bf Fig Cap #1}}



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Kieron's DFT macros
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Equation environments
\def\bea{\begin{eqnarray}}
\def\eea{\end{eqnarray}}
\def\ben{\begin{equation}}
\def\een{\end{equation}}
\def\benu{\begin{enumerate}}
\def\enu{\end{enumerate}}

% Shortcuts for lists
\def\bei{\begin{itemize}}
\def\eei{\end{itemize}}
\def\beit{\begin{itemize}}
\def\eit{\end{itemize}}
\def\benu{\begin{enumerate}}
\def\enu{\end{enumerate}}


% density
\def\n{n}

% Scriptstyle
\def\sss{\scriptscriptstyle\rm}

% gamma subscript for scaling
\def\g{_\gamma}

% lambda superscript for coupling constant
\def\l{^\lambda}
\def\lfc{^{\lambda=1}}
\def\lo{^{\lambda=0}}

% bits and pieces
\def\marnote#1{\marginpar{\tiny #1}}
\def\rsav{\langle r_s \rangle}
\def\invdif{\frac{1}{|\br_1 - \br_2|}}

%operators
\def\hatT{{\hat T}}
\def\hatV{{\hat V}}
\def\hatH{{\hat H}}
\def\1var{(\bx_1...\bx\N)}



% Fractions
\def\half{\frac{1}{2}}
\def\quart{\frac{1}{4}}

% Bold-face symbols
\def\bp{{\bf p}}
\def\br{{\bf r}}
\def\bR{{\bf R}}
\def\bu{{\bf u}}
\def\bx{{x}}
\def\by{{y}}
\def\ba{{\bf a}}
\def\bq{{\bf q}}
\def\bj{{\bf j}}
\def\bX{{\bf X}}
\def\bF{{\bf F}}
\def\bchi{{\bf \chi}}
\def\bof{{\bf f}}

% script symbols
\def\cA{{\cal A}}
\def\cB{{\cal B}}

% Standard subscripts
\def\x{_{\sss X}}
\def\c{_{\sss C}}
\def\s{_{\sss S}}
\def\xc{_{\sss XC}}
\def\Hx{_{\sss HX}}
\def\Hxc{_{\sss HXC}}
\def\xj{_{{\sss X},j}}
\def\xcj{_{{\sss XC},j}}
\def\N{_{\sss N}}
\def\H{_{\sss H}}

% Word sub and superscripts
\def\ext{_{\rm ext}}
\def\pot{^{\rm pot}}
\def\hyb{^{\rm hyb}}
\def\HF{^{\rm HF}}
\def\hah{^{1/2\& 1/2}}
\def\loc{^{\rm loc}}
\def\LSD{^{\rm LSD}}
\def\LDA{^{\rm LDA}}
\def\GEA{^{\rm GEA}}
\def\GGA{^{\rm GGA}}
\def\SPL{^{\rm SPL}}
\def\sce{^{\rm SCE}}
\def\PBE{^{\rm PBE}}
\def\DFA{^{\rm DFA}}
\def\TF{^{\rm TF}}
\def\VW{^{\rm VW}}
\def\helm{^{\rm unamb}}
\def\una{^{\rm unamb}}
\def\ion{^{\rm ion}}
\def\HOMO{^{\rm HOMO}}
\def\LUMO{^{\rm LUMO}}
\def\gs{^{\rm gs}}
\def\dyn{^{\rm dyn}}
\def\adia{^{\rm adia}}
\def\I{^{\rm I}}
\def\pot{^{\rm pot}}
\def\sav{^{\rm sph. av.}}
\def\syv{^{\rm sys. av.}}
\def\pnav{^{\rm sym}}
\def\av#1{\langle #1 \rangle}
\def\unif{^{\rm unif}}
\def\LSD{^{\rm LSD}}
\def\ee{_{\rm ee}}
\def\vir{^{\rm vir}}
\def\ALDA{^{\rm ALDA}}
\def\PGG{^{\rm PGG}}
\def\GK{^{\rm GK}}
\def\atom{^{\rm atmiz}}
\def\trans{^{\rm trans}}
\def\unpol{^{\rm unpol}}
\def\pol{^{\rm pol}}
\def\sav{^{\rm sph. av.}}
\def\syv{^{\rm sys. av.}}


%spin stuff!
% spin indices
\def\up{_\uparrow}
\def\dn{_\downarrow}
\def\upp{\uparrow}
\def\dnn{\downarrow}

%\def\up{_\alpha}
%\def\dn{_\beta}

\def\shalf{$^{\hspace{0.006cm}1}\! \! \hspace{0.045cm} / _{\! 2}$}


% Words
\def\td{time-dependent~}
\def\ksol{\texttt{ksol}}
\def\KS{Kohn-Sham~}
\def\DFT{density functional theory~}

%integrals
\def\fourint{ \int_{t_0}^{t_1} \! dt \int \! d^3r\ }
\def\fourintp{ \int_{t_0}^{t_1} \! dt' \int \! d^3r'\ }
\def\intx{\int\!d^4x}
\def\sph_int{ {\int d^3 r}}
\def\radint{ \int_0^\infty dr\ 4\pi r^2\ }
\def\intrrp{\int d^3r \int d^3r'\,}
\def\intr{\int d^3r\,}
\def\intrp{\int d^3r'\,}



%journals
\def\PRA{Phys. Rev. A\ }
\def\PRB{Phys. Rev. B\ }
\def\PRL{Phys. Rev. Letts.\ }
\def\JCP{J. Chem. Phys.\ }
\def\JPCA{J. Phys. Chem. A\ }
\def\IJQC{Int. J. Quant. Chem.\ }
%%%%%%%%%%%%%% lwform.tex
%%%%%%%%%%%%%%My formatting


%\definecolor{CHAPCOL}{rgb}{0.25,0,0.48}
%\definecolor{SECOL}{rgb}{0.63,0.05,0.03}
%\definecolor{SSECOL}{rgb}{0.7,0.43,0}
%\definecolor{SSSECOL}{rgb}{0,0.47,0.01}
\definecolor{SPECOL}{rgb}{0,0.47,0.01}
\definecolor{QUOCOL}{rgb}{0,0,0.2}
\definecolor{SHDCOLb}{rgb}{0.69,0.4,0.1}%{0.01,0.4,0} % heading of section color


%\def\bf#1{\textbf{$#1$}}

\def\LW#1{{\bf {Lucas: #1}}}
\def\quo#1#2#3{\noindent {``#1''}\\{{\bf {#2}}} in {\em #3}}


\definecolor{SPEQ}{rgb}{0.01,0.4,0.05} %
\def\speq#1{{\color{SPEQ}#1}}
\definecolor{SPEQv}{rgb}{0.45,0.05,0.45} %
\def\speqv#1{{\color{SPEQv}#1}}
\definecolor{SPEQb}{rgb}{0.01,0.1,0.65} %
\def\speqb#1{{\color{SPEQb}#1}}
\definecolor{SPEQr}{rgb}{0.57,0.05,0.1} %
\def\speqr#1{{\color{SPEQr}#1}}



%\def\sec#1{\newpage\section{\textcolor{SECOL}{#1}}}
\def\sec#1{\section{\textcolor{SECOL}{#1}}}
\def\ssec#1{\subsection{\textcolor{SSECOL}{#1}}}
\def\sssec#1{\subsubsection{\textcolor{SSSECOL}{#1}}}
\def\chap#1{\clearpage\color{black}\part{\textcolor{CHAPCOL}{#1}}\color{black}}

%unnumbered subsection and subsubsection for meetings
\def\usec#1{\section*{\textcolor{SECOL}{#1}}}
\def\ussec#1{\subsection*{\textcolor{SSECOL}{#1}}}
\def\usssec#1{\subsubsection*{\textcolor{SSSECOL}{#1}}}
\def\mnotes{\textcolor{SSSECOL}{\it meeting notes:} }
\def\wrong#1{\textcolor{red}{#1}\mnote{this is wrong!} }
\def\special#1{{\color{SPECOL}{\bf #1}}}
\def\break{\vskip 0.5cm}
\def\shdb#1{\vskip 0.5cm{\color{SHDCOLb}{\bf #1:}}}
\def\shdc#1{\vskip 0.5cm{\color{SPEQb}{\bf #1:}}}

\def\example#1{\vskip 0.5cm{\color{SPECOL}{\bf #1:}}}

\def\done{{\color{SPEQ}{\bf done!}}}
\def\us{^{\sss S}}

%\def\shd#1{\newpage\sec{#1}}
\def\goback{\!\!\!\!\!\!\!\!\!\!\!\!\!}
\def\secref#1{section \ref{#1}}

%%%%%%%%%%%%% My notations
\def\bay{\begin{array}}
\def\eay{\end{array}}
\def\bit{\begin{itemize}}
\def\beit{\begin{itemize}}
\def\eit{\end{itemize}}
\def\ks{_{\sss KS}}
\def\sE{ \mathcal{E} }
\def\bP{\bf{P}}
\newcommand{\dul}[1]{ \underline{\underline{#1}} }
\def\dot{\! \cdot \!}
\def\aa{\!\!\!\!\!  &&}
\def\true{^\text{true}}
\def\erf{\text{erf} }
\def\sinc{\text{sinc} }
\def\atan{\text{atan}}
\def\ln{\text{ln} }
\def\tanh{\text{tanh} }
\def\erfc{\text{erfc} }
\def\ceil{\text{ceil} }
\def\floor{\text{floor} }
\def\sech{\text{sech} }
\def\ce{_{\rm ce}}
\def\eqa{ \! &=& \! }
\def\e{_{\rm e}}
\def\p{_{\rm p}}
\def\jn{_{\rm n}}
\def\ep{_{\rm ep}}
\def\en{_{\rm en}}
\def\pp{_{\rm pp}}
\def\pn{_{\rm pn}}
\def\nn{_{\rm nn}}
\def\na{_{\rm n}}
\def\BLO{_\text{BO}}
\def\bBO{^\text{bBO}}
\def\BO{^\text{BO}}
\def\BLOm{_{\text{BO}^\mu}}
\def\BOm{^{\text{BO}^\mu}}
\def\BOmu{BO$^\mu$}
\def\emu{_{\text{e} \mu}}
\def\CM{_\text{CM}}
\def\tot{_\text{tot}}
\def\eff{_\text{eff}}
\def\bu{ \textbf{u} }
\def\bv{ \textbf{v} }
\def\rel{_\text{rel} }
\def\exact{^\text{exact}}
\def\RHF{^\text{RHF}}
\def\RPA{^\text{RPA}}
\def\NI{_\text{NI}}
\def\loc{^\text{loc}}
\def\RLDA{^\text{RLDA}}
\def\ULDA{^\text{ULDA}}
\def\SCE{^\text{KS-SCE}}
\def\HL{^\text{HL}}
\def\ion{^\text{ion}}
\def\uKS{^\text{KS}}
\def\WKB{^\text{WKB}}
\def\UHF{^\text{UHF}}
\def\SVW{^\text{vW}}
\def\SVD{\text{SVD}}
\def\diag{\text{diag}}
\newcommand{\ei}[1]{ _{{\sss e} #1} }
\newcommand{\pa}[1]{ _{{\sss p} #1} }
\newcommand{\ord}[1]{^{(#1)}}

\def\TnpW{ T\na^{\chi\phi W} }
\def\Tge{ T_{\sss ge} }
\def\Tceo{  T\ce }
\def\nceo{ n\ce }
\def\nchio{ n_\chi }
\def\nce{ \nceo(\br|\bR) }
\def\nchi{ \nchio(\dul{\bR}) }
\def\Tce{  \Tceo(\dul{\bR}) }
\def\Ich{ I_{\chi} }
\def\Tnc{ T\na^\chi }
\def\Tncp{ T\na^{\chi \phi} }
\def\Gr{[\Gamma,\rho]}
\def\srR{\{\br_i,\bR_\alpha\}}
\def\sr{\{\br_i\}}
\def\sx{\{x_i \}}
\def\srs{\{\br_i,\sigma_i \}}
\def\srp{\{\br'_i\}}
\def\sxp{\{x'_i\}}
\def\srps{\{\br'_i, \sigma'_i\}}
\def\sR{\{\bR_\alpha\}}
\def\sX{\{X_\alpha\}}
\def\apx{^\text{apx}}
\def\sRs{\{\bR_\alpha, s_\alpha\}}

\def\sDg{\begin{center}\textsc{Soli Deo Gloria!}\end{center}}
\def\dint{\int \!\!\!\! \int}
\def\tint{\int \!\!\!\! \int \!\!\!\! \int}

%integrals
\def\intr{ {\int d^3 r\,}}
\def\intrad{ \int_0^\infty dr\, 4\pi r^2\, }


%\def\dd{\!\!\!\!\!\!\!\!\! \rotatebox{314}{\vbox to 5 pt {\vspace{-18pt} \hbox to 5pt {\hspace{-18pt} $\cdots$}}}\!\!\!\!\! }
\def\dd{~ \rotatebox{320}{\hspace{-5pt}\vbox to 5 pt {\hspace{-5pt} \hbox to 5pt {$\cdots$}}}\!\! }
\def\vd{\scalebox{1}[0.7]{\rotatebox{90}{$\cdots$}}}%{\vbox to 5pt {\vspace{-8pt} \hbox to 4pt {\! $\vdots$}}}
\def\cd{\!\!\cdots\!\!}%{\vbox to 5pt {\vfil \hbox to 4pt {\!\!\!\! $\cdots$}}}
\def\nt{-2}%{\vbox to 15pt {\vspace{1pt} \hbox to 4pt {\!\!\! -2}}}
\def\th{$\frac{1}{3}$}%{\vbox to 15pt {\vspace{1pt} \hbox to 4pt {\!\!\! -2}}}
\def\nh{-$\frac{1}{2}$}

\def\Tabref#1{Table~\ref{#1}}
\def\Eqsref#1{Eqs.~\eqref{#1}}
\def\Eqref#1{Eq.~\eqref{#1}}
\def\Secref#1{Section~\ref{#1}}
\def\Figref#1{Fig.~\ref{#1}}
\def\Ref#1{Ref.~\cite{#1}}
\newcommand*\chem[1]{\ensuremath{\mathrm{#1}}}
\graphicspath{{Figures/}}
%%%%%%%%%%%%%%%%%%%%%%%%%%BEGIN DOCUMENT%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\numberwithin{equation}{section}
\begin{document}

% % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % 
%%%%%%%%%%%%%%%%%%%TITLE AND TABLE OF CONTENTS%%%%%%%%%%%%%%%%%%%%
% % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % 

\sf %san serif
\coloredtitle{Uncommonly accurate energies for the general quartic oscillator: Supplemental Information}
\author{\color{CITECOL} Pavel Okun, Kieron Burke}
\affiliation{Department of Chemistry,
University of California, Irvine, CA 92697,  USA}
\affiliation{Departments of Physics and Astronomy and of Chemistry}
\date{\today}


%\listoftables

% % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%MAIN%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % % 
\maketitle
\def\floor#1{{\lfloor}#1{\rfloor}}
\def\sm#1{{\langle}#1{\rangle}}
\def\dis{_{disc}}
\newcommand{\Z}{\mathbb{Z}}
\newcommand{\R}{\mathbb{R}}
\def\w{^{(0)}}
\def\w{^{\rm WKB}}
\def\II{^{\rm II}}
\def\hd#1{\noindent{\bf\textcolor{red} {#1:}}}
\def\hb#1{\noindent{\bf\textcolor{blue} {#1:}}}
\def\eps{\epsilon}
\def\ew{\epsilon\w}
\def\ej{\epsilon_j}
\def\upet{^{(\eta)}}
\def\ejeta{\ej\upet}
\def\tjeta{\tj\upet}
\def\bej{{\bar \epsilon}_j}
\def\ewj{\epsilon\w_j}
\def\tj{t_j}
\def\vj{v_j}
\def\F{_{\sss F}}
\def\xt{x_{\sss T}}
\def\sc{^{\rm sc}}
\def\al{\alpha}
\def\ae{\al_e}
\def\bj{\bar j}
\def\bz{\bar\zeta}
\def\eq#1{Eq.\, (\ref{#1})}
\def\cN{{\cal N}}


\graphicspath{{./F/}}
\def\lam{\lambda}
\def\G{\Gamma}
\def\g{\gamma}
\def\eps{\epsilon}
\def\om{\omega}
\def\D{\Delta}
\def\a{\alpha}
\def\t{\theta}


\input{LET}
\input{WFC}
\input{LVT}
\input{ZPG}
\input{VO}
\input{PT}


\end{document}


==> anc/VO.tex <==
\begin{table*}[!ht]
\renewcommand\thetable{S5}
\scalebox{0.9}{
$\begin{array}{|c|r|r|r|r|r|r|}
\hline
 & \multicolumn{3}{c|}{\D\text{E}_0 \times 10^{17}} & \multicolumn{3}{c|}{\D\text{E}_{19} \times 10^{2}}\\
\hline
\omega  & \multicolumn{1}{c|}{N_B = 40} & \multicolumn{1}{c|}{N_B = 50} & \multicolumn{1}{c|}{N_B = 60} & \multicolumn{1}{c|}{N_B = 40} & \multicolumn{1}{c|}{N_B = 50} & \multicolumn{1}{c|}{N_B = 60} \\
\hline
1.0 & 2.8316898104\times 10^{+04} & 7.6749053454\times 10^{+01} & 1.1671394475\times 10^{-00} & 9.7444572767\times 10^{+02} & 8.3352481902\times 10^{+01} & 1.2928179048 \times10^{-00} \\
1.1 & 1.4303248620\times 10^{+04} & 4.6384048355\times 10^{+01} & 1.6780669551\times 10^{-01} & 4.5861040726\times 10^{+02} & 5.9258296585\times 10^{-00} & 4.6630523664\times10^{-01} \\
1.2 & 4.1469925551\times 10^{+02} & 9.1180293837\times 10^{-01} & 3.6207836723\times 10^{-03} & 1.5887415607\times 10^{+02} & 1.9298196092\times 10^{-00} & 1.1600275198\times10^{-02} \\
1.3 & 2.8742793086\times 10^{+02} & 5.2200569899\times 10^{-01} & 1.1126424115\times 10^{-03} & 2.9392576233\times 10^{+01} & 7.6207973910\times 10^{-01} &7.3423754374\times 10^{-03} \\
1.4 & 4.2356801829\times 10^{+01} & 2.1693812097\times 10^{-02} & 1.9273478687\times 10^{-05} & 3.3821922647\times 10^{-00} & 3.7361785356\times 10^{-02} & 4.2502441003\times10^{-04} \\
1.5 & 3.4693712760\times 10^{-00} & 7.5543662000\times 10^{-03} & 1.0429735781\times 10^{-05} & 3.6273522076\times 10^{-00} & 2.1806061116\times 10^{-02} & 9.1774434632\times 10^{-05}\\
1.6 & 2.8212055885\times 10^{-00} & 7.6197300492\times 10^{-04} & 1.7298724883\times 10^{-07} & 1.4578570253\times 10^{-00} & 5.4608563291\times 10^{-03} & 1.5285380353\times 10^{-05}\\
1.7 & 1.2974200122\times 10^{-01} & 1.3163775851\times 10^{-04} & 1.3929202224\times 10^{-07} & 1.3615884048\times 10^{-01} & 2.6800092716\times 10^{-04}& 1.0983288804\times 10^{-06} \\
1.8 & 1.1692066597\times 10^{-01} & 3.3406363815\times 10^{-05} & 2.5156704460\times 10^{-09} & 8.3377272370\times 10^{-02} & 3.1402017668\times 10^{-04}& 5.0423268708\times 10^{-07} \\
1.9 & 3.1199725859\times 10^{-02} & 2.6229394016\times 10^{-06} & 2.6472252394\times 10^{-09} & 5.7265477288\times 10^{-02} & 3.5933985680\times 10^{-05}& 1.6545958668\times 10^{-08} \\
2.0 & 2.5175389623\times 10^{-03} & 1.7633090014\times 10^{-06} & 5.7037916005\times 10^{-11} & 7.4920148760\times 10^{-03} & 8.6795822484\times 10^{-06}& 1.7462304043\times 10^{-08} \\
2.1 & 4.1048712013\times 10^{-03} & 6.5050994005\times 10^{-08} & 7.1374851548\times 10^{-11} & 2.8547336030\times 10^{-03} & 5.1625999631\times 10^{-06}& 6.0346848022\times 10^{-10} \\
2.2 & 3.4060054560\times 10^{-04} & 1.1202439689\times 10^{-07} & 1.9648391489\times 10^{-12} & 3.0107456778\times 10^{-03} & 2.5349445848\times 10^{-07}& 6.8792884453\times 10^{-10} \\
2.3 & 3.1908063319\times 10^{-04} & 4.1178041626\times 10^{-09} & 2.7238544179\times 10^{-12} & 5.2796166518\times 10^{-04} & 4.1665006440\times 10^{-07}& 4.8835894139\times 10^{-11} \\
2.4 & 1.6416121890\times 10^{-04} & 8.5785121668\times 10^{-09} & 1.0118763143\times 10^{-13} & 1.7617643954\times 10^{-04} & 8.2250771986\times 10^{-08}& 3.2278123120\times 10^{-11} \\
2.5 & 1.2090347328\times 10^{-05} & 7.7903013537\times 10^{-10} & 1.4704204879\times 10^{-13} & 2.5845945333\times 10^{-04} & 2.0151104609\times 10^{-08}& 5.1712524608\times 10^{-12} \\
\hline
\end{array}$}
\caption{The error of the ground and 19th excited states calculated in bases composed of various values of $\om$ and 40, 50, and 60 harmonic oscillator states.}
\label{tab:S5}
\end{table*}

==> anc/WFC.tex <==
\begin{table*}[!ht]
\renewcommand\thetable{S2} 
\scalebox{0.5}{
$\begin{array}{|c|r|r|r|r|}
\hline
\text{n} & \multicolumn{1}{c|}{\lambda = 0} & \multicolumn{1}{c|}{\lambda  = \lambda _c} & \multicolumn{1}{c|}{\lambda = 4} & \multicolumn{1}{c|}{\lambda  = 8} \\
\hline
0 & -9.7588252368918194861531575958132027216984\times 10^{-01} & -8.9891335378216959429748135104379263992213\times 10^{-01} & 2.6366736960904910080338141237575471683707\times
10^{-01} & -1.2284345041748225948485885350411922442056\times 10^{-02} \\
2 & -2.1710763920798390016468830973743157043024\times 10^{-01} & -4.1893751204555503433953849279983557892984\times 10^{-01} & 5.9525613945048726688710745173110956505724\times
10^{-01} & -9.5000561727618961112074124321497315955482\times 10^{-02} \\
4 & -2.2261890633146942297495023994167441677613\times 10^{-02} & -1.2754928931029004588560371047300404192716\times 10^{-01} & 6.3755092396869292512676919553577799959564\times
10^{-01} & -2.8895050102284264633264692648801269419409\times 10^{-01} \\
6 & 4.5591557787546429705804003601242237486974\times 10^{-03} & -1.2197224794254465950455087492124630583470\times 10^{-02} & 3.9252576753721657029342146416395277347336\times
10^{-01} & -5.1751005800289649992548077856145587327207\times 10^{-01} \\
8 & 1.0525477149971613425352573771627949721315\times 10^{-03} & 5.2238031507692678188583838891905615620312\times 10^{-03} & 1.2426035934929888629492095903427597771632\times
10^{-01} & -6.0644761277763321830852528870076142585510\times 10^{-01} \\
10 & -2.9103720020779682673437831128086393462750\times 10^{-04} & 1.0415337942402997588758229945604233264700\times 10^{-03} & 4.5218782880604521880565599178279919182618\times
10^{-4} & -4.7036546674350963606011473974687141511015\times 10^{-01} \\
12 & -4.4315556015676489960413529539763509157754\times 10^{-05} & -4.1366570716572072358700463224198391959064\times 10^{-04} & -1.2548603768400798394430043971321101311319\times
10^{-02} & -2.2049343759930470715570650167306954763487\times 10^{-01} \\
14 & 2.7385266752839770313829213703535806999331\times 10^{-05} & -6.1195308111003926284232317755775636245208\times 10^{-05} & -1.2175962201115102957708710468681604815135\times
10^{-03} & -3.4987244075933380837161542327009269932314\times 10^{-02} \\
16 & -7.9795051736373767819752776251262980100650\times 10^{-07} & 4.5775803526838129469539954283393712137855\times 10^{-05} & 1.4642210813276674071071389312089900357357\times
10^{-3} & 2.2679742539034376005681249911459389846413\times 10^{-02} \\
18 & -2.3255573994102993778937068556143188251051\times 10^{-06} & -7.3856649473612454176961564069524459383129\times 10^{-07} & 1.0184874757133244100699395435973076163382\times
10^{-04} & 1.1288188541125057476075179217375706247192\times 10^{-02} \\
20 & 6.0405679973221260534531213171483279655685\times 10^{-07} & -4.8304782500867527035471627264981826180864\times 10^{-06} & -2.0291462118463796953113826820587548801465\times
10^{-04} & -2.0872973146669747780267890506998273648440\times 10^{-03} \\
22 & 8.8908424687998948857843126583955387567507\times 10^{-08} & 1.1391556241250729079831506137187730517943\times 10^{-06} & 1.1971425631666171747637084065481945348537\times
10^{-05} & -2.1611523559764022566630973228900028755257\times 10^{-03} \\
24 & -9.1179059386670698706017409888235839985727\times 10^{-08} & 3.0282068165362269340638867139270623603811\times 10^{-07} & 2.7253159877626026184652046424695602473164\times
10^{-05} & 3.2641654407826534784672309359832959707374\times 10^{-04} \\
26 & 1.7156823987605295867673461189168296473864\times 10^{-08} & -2.2650031555948765329240285593413319168973\times 10^{-07} & -7.2642193953197722988401484963607687076995\times
10^{-06} & 3.8984304686928272732587820030098062386320\times 10^{-04} \\
28 & 5.4977888943382273070125919731874506339984\times 10^{-09} & 2.7279610628244718735068998902616798396469\times 10^{-08} & -2.5161581959913066855075598093168741264401\times
10^{-06} & -9.2021897613604714608495654249965283354249\times 10^{-05} \\
30 & -4.0388146366596254001705595403162371603752\times 10^{-09} & 2.2222391095621187887681361282250184444194\times 10^{-08} & 1.8055794560507756604150809656607793751033\times
10^{-06} & -6.4247385262771323412930234669178431327181\times 10^{-05} \\
32 & 7.3684474749356136042733998470002895607617\times 10^{-10} & -1.1376224207158825654152478462343844353211\times 10^{-08} & -1.0521733326394967485197840802108532222554\times
10^{-07} & 2.8212657952347910390642783268812842942531\times 10^{-05} \\
34 & 2.6740668465809183846623078834803341489088\times 10^{-10} & 8.3821985504034972912328250210051901968154\times 10^{-10} & -2.6890442021974607708050558892611841751208\times
10^{-07} & 7.4643427755618958336463449927503457702870\times 10^{-06} \\
36 & -2.0798818500045227492292783430143920452527\times 10^{-10} & 1.3872207993743820800331787791897246292561\times 10^{-09} & 1.0686500064662085219943334421592023503579\times
10^{-07} & -7.4024081291889180641596440716166115949559\times 10^{-06} \\
38 & 4.6750232067405078860334127973060710523926\times 10^{-11} & -6.7312113379401529404366647382616103264719\times 10^{-10} & 9.4134816393796881142710890769561810455547\times
10^{-09} & 3.1337303496364493150989674436562304320167\times 10^{-07} \\
40 & 1.0834231779096182435629173430718530734598\times 10^{-11} & 5.6445347676440645232387553843689740190894\times 10^{-11} & -2.2497111453004683246952298066210992613525\times
10^{-08} & 1.4657200161976769829131116181528658839241\times 10^{-06} \\
42 & -1.1804012724863719142258770641850184199093\times 10^{-11} & 8.4513339069423978325585966951633469717546\times 10^{-11} & 7.0112465042242994476359889505080886579693\times
10^{-09} & -5.0792512169456612192938704249127082757261\times 10^{-07} \\
44 & 3.6446703035983857136480428392440509048217\times 10^{-12} & -4.6250120316613473914740404393564172755806\times 10^{-11} & 1.3175193361307386595255334954723142852777\times
10^{-09} & -1.5139847616210827108984068392399353334543\times 10^{-07} \\
46 & 1.7820180084804597938509676321954224932726\times 10^{-13} & 6.6607539904795598464437339140823074175625\times 10^{-12} & -1.8688186122189692243402082161711037482029\times
10^{-09} & 1.6292818459599496379728276970632111556577\times 10^{-07} \\
48 & -6.7323056188590048204487590458721334061366\times 10^{-13} & 4.8271453135694179799755446230637597320208\times 10^{-12} & 5.6143648258895084734587229767659874172269\times
10^{-10} & -2.5911612501156841882043765253158432835112\times 10^{-08} \\
50 & 2.9833397203797698473932496978475949436735\times 10^{-13} & -3.4579657783968680919121203317145856198250\times 10^{-12} & 1.0958824100429981692906327559738487299334\times
10^{-10} & -2.6449082975155940565903578730768763489912\times 10^{-08} \\
52 & -3.5512503186487994528766855486751303002979\times 10^{-14} & 8.3026331317981105849033659810559746759409\times 10^{-13} & -1.6087404675025286880227701545294437871295\times
10^{-10} & 1.6420563550529854102467275273828539016937\times 10^{-08} \\
54 & -3.2911846474186238511973288988143153936309\times 10^{-14} & 2.0903546439867351150332746937816349239262\times 10^{-13} & 5.4626174912812805360297127362063299676167\times
10^{-11} & -8.0617048897031989578112472742015275930887\times 10^{-10} \\
56 & 2.3231861879176994112022830553338399266214\times 10^{-14} & -2.5848182361169422886679199715570037936389\times 10^{-13} & 5.8132501440743133664051797346823869967792\times
10^{-12} & -3.4316970166708484129842490665767423867353\times 10^{-09} \\
58 & -6.4593999639108647230639217868283910755797\times 10^{-15} & 9.5537482294158070174328908989056422660877\times 10^{-14} & -1.4051708950879115906795572038361989532930\times
10^{-11} & 1.7192318007587832279717516991927567901671\times 10^{-09} \\
60 & -6.9325243632049375843603880680769856547413\times 10^{-16} & -1.9045609695393518011981035090993673896733\times 10^{-15} & 5.9669769807247903069744423578090572314474\times
10^{-12} & 1.3316873580855187750074738375862056961619\times 10^{-11} \\
\hline
\text{Norm. Error} & 2.981756840031728465318268238576759389575\times 10^{-30} & 3.9882215351120094379193997210890776195050\times 10^{-28} & 1.8720770271652866139815322043394623283636\times
10^{-24} & 2.1272947859720467040290652122039873518905\times 10^{-19} \\
\hline
\end{array}$}
\caption{The expansion coefficients of the ground state for several values of $\lam$ calculated with [2/200].  The normalization error is defined as $\text{Norm. Error} = 1 - \sum_{n=0}^{30}c_{2n}^2$.  All entries are accurate for all digits shown.}
\label{tab:S2}
\end{table*}

==> anc/ZPG.tex <==
\begin{table*}[!ht]
\renewcommand\thetable{S4} 
\scalebox{0.6}{
$\begin{array}{|r|r|r|}
\hline
\multicolumn{1}{|c|}{\lam}  & \multicolumn{1}{c|}{\epsilon _{\text{ZP}}} & \multicolumn{1}{c|}{\Delta \epsilon} \\
\hline
- 1.0 & 0.62092702982574866085803573298712069820002 & 1.4050391343409083362270346098089768745208\times 10^{-0} \\
- 0.9 & 0.60299632226964628844798231393579064116412 & 1.3751166990600236139114185321635452644040\times 10^{-0} \\
- 0.8 & 0.58467407401334478858446698193363989988428 & 1.3448018746401551940280748998539462115265\times 10^{-0}  \\
- 0.7 & 0.56593768667208973311389818692106524345099 & 1.3140853140631193365254355121211365308478\times 10^{-0}  \\
- 0.6 & 0.54676256728408263864067410130046858482152 & 1.2829578098203442558192144577403628641190\times 10^{-0} \\
- 0.5 & 0.52712189910631718948160847475225511600155 & 1.2514103967290150110732296148266232837839\times 10^{-0} \\
- 0.4 & 0.50698638094818818887295400349059963960776 & 1.2194344778284042769140563256722639977853\times 10^{-0}  \\
- 0.3 & 0.48632393021779125714651265825852295399743 & 1.1870219779052869196890031652748767144085\times 10^{-0} \\
- 0.2 & 0.46509934409245165218048652179741992023225 & 1.1541655300384905427168316854046433487992\times 10^{-0} \\
- 0.1 & 0.44327391235674714731202844741697456611339 & 1.1208587015272327908233317548892182205668\times 10^{-0} \\
 0.0 & 0.42080497447544776320733870694722406934319 & 1.0870962666850344509110330201657530564608\times 10^{-0} \\
0.1 & 0.40014541239049915015655202895057004496732 & 1.0528745352429691823424756146892005253677\times 10^{-0} \\
0.2 & 0.38374306936871792774843000399336180905692 & 1.0181917465029299214242205320914791197489\times 10^{-0} \\
0.3 & 0.37154008401984630588960982686231893532549 & 9.8304854088319486418257971399998175236849\times 10^{-1} \\
0.4 & 0.36347212742599817298561789952511970382945 & 9.4744852204198535827549906077458178738227\times 10^{-1} \\
0.5 & 0.35946753029721515882120054938336459450816 & 9.1139892423654016564631232876572310619703\times 10^{-1} \\
0.6 & 0.35944628639370443462820796244243875991543 & 8.7491140078599896968941055709766129850312\times 10^{-1} \\
0.7 & 0.36331891844401198220440581192726810360345 & 8.3800295015483345935974872247581416559151\times 10^{-1} \\
0.8 & 0.37098519390821073853744677368109326090619 & 8.0069699579858230964730291789504576910103\times 10^{-1} \\
0.9 & 0.38233268087228305029630450855134894431594 & 7.6302463383245331359843389987475231600721\times 10^{-1} \\
1.0 & 0.39723514009003564996912489775646601732576 & 7.2502605781744928763864760637781613111446\times 10^{-1} \\
1.1 & 0.41555075905284850269679293862634027477515 & 6.8675216115574772785403996013260132180676\times 10^{-1} \\
1.2 & 0.43712024972864869131921263087196878733833 & 6.4826630296005290613509983024275992615350\times 10^{-1} \\
1.3 & 0.46176485545137583832221671072501128088771 & 6.0964620058917679728128761061240051872668\times 10^{-1} \\
1.4 & 0.48928434681380932526184346589578065540815 & 5.7098587881161888311010534076421846183981\times 10^{-1} \\
1.5 & 0.51945513362201026928354780954310547217758 & 5.3239755938515668689983574067719278771953\times 10^{-1} \\
1.6 & 0.55202868127393456146258716772935164712692 & 4.9401331434894835185037107761821939227067\times 10^{-1} \\
1.7 & 0.58673049398989763593297474697028223045688 & 4.5598623271756178977257728951253039247290\times 10^{-1} \\
1.8 & 0.62326000782266187450311983649619680518098 & 4.1849076971005900299967590231490230188190\times 10^{-1} \\
1.9 & 0.66129180897661221034711073671549879025925 & 3.8172187430012034691909211233590839964834\times 10^{-1} \\
2.0 & 0.70047863258411298516944118803219863341833 & 3.4589244964371923738568427373979060620339\times 10^{-1} \\
2.1 & 0.74045656751793543556297749966876954520104 & 3.1122872787829673232852391573241979544497\times 10^{-1} \\
2.2 & 0.78085275210538198578548373047451121421126 & 2.7796327774199604817854862992449978000166\times 10^{-1} \\
2.3 & 0.82129556061745322182658509210821302751409 & 2.4632564354606722765049741839955396695579\times 10^{-1} \\
2.4 & 0.86142685094135521447815747208424095729840 & 2.1653103753875066326339072313185707851793\times 10^{-1} \\
2.5 & 0.90091532884444051424031271067679910450119 & 1.8876801593314337098477735325258520829547\times 10^{-1} \\
2.6 & 0.93946961245818474504934597615144484627339 & 1.6318653348952627884979765105200671202821\times 10^{-1} \\
2.7 & 0.97684932483348441178014034279342247846547 & 1.3988802033057390329223388125239158098869\times 10^{-1} \\
2.8 & 1.01287265091553830734575456520266331995205 & 1.1891901003987891328858434406118046691496\times 10^{-1} \\
2.9 & 1.04741930707915501699739968720119489835874 & 1.0026933176210712058637366222793647465800\times 10^{-1} \\
3.0 & 1.08042866946106801495684311318592662778675 & 8.3875078659544046104422960854141328549576\times 10^{-2} \\
3.1 & 1.11189365349778014894835720613139852497348 & 6.9625719425334859727642078483686106686743\times 10^{-2} \\
3.2 & 1.14185157804341337706730782782970238305219 & 5.7374082131274903868486094877790640131769\times 10^{-2} \\
3.3 & 1.17037352780656492384274271631107190848152 & 4.6947665787295806496556615913278874617551\times 10^{-2} \\
3.4 & 1.19755364117134058441182535135168528617026 & 3.8159830575992726850779420745286423643317\times 10^{-2} \\
3.5 & 1.22349940926910679491009773791065538911109 & 3.0819769492830925530425153918943404031434\times 10^{-2} \\
3.6 & 1.24832363249037097977123058441409539280664 & 2.4740615018333114186125336647150711310158\times 10^{-2} \\
3.7 & 1.27213827316211688448713837379474356017189 & 1.9745452707883447866858594904011205567527\times 10^{-2} \\
3.8 & 1.29505014056664534673242524491780119766838 & 1.5671325524158315378419332481735730221177\times 10^{-2} \\
3.9 & 1.31715816401351639865255691713621587598623 & 1.2371500431668495730106131763125365198563\times 10^{-2} \\
4.0 & 1.33855193317007412367698606933265416245708 & 9.7163499082379136431875059054345704839343\times 10^{-3} \\
4.1 & 1.35931118040280730318426137227983642479201 & 7.5932074094905055157187782958462932145716\times 10^{-3} \\
4.2 & 1.37950591636752981130618879703964781048167 & 5.9055187708652852174274643546950108377511\times 10^{-3} \\
4.3 & 1.39919698383856090730912395360910305136533 & 4.5715551589515568970514585700712973116190\times 10^{-3} \\
4.4 & 1.41843685070354771824883434650023917688893 & 3.5228931453146243630821718978213512658769\times 10^{-3} \\
4.5 & 1.43727051315036263002223155068628293974643 & 2.7028124016803728740771084600651645279280\times 10^{-3} \\
4.6 & 1.45573642112777618127626866164577488169062 & 2.0647151777248071188829247572436858948968\times 10^{-3} \\
4.7 & 1.47386736978693179203952476202087894636313 & 1.5706349720270040415072252652820979744935\times 10^{-3} \\
4.8 & 1.49169132381879049275175607071709374289339 & 1.1898739683345029873121740413665681732361\times 10^{-3} \\
4.9 & 1.50923215792196271279341308066738162102173 & 8.9778856323548681311254855617471183212927\times 10^{-4} \\
5.0 & 1.52651030762976358522283190644720065113446 & 6.7472818643965346851187809866564543341188\times 10^{-4} \\
5.1 & 1.54354333177388361448261448937392388361459 & 5.0512323352521319469615727925036261857589\times 10^{-4} \\
5.2 & 1.56034639208590120184912433046669370208156 & 3.7671210909198439225958135329624669159761\times 10^{-4} \\
5.3 & 1.57693265770268067535117460755759835559144 & 2.7989414843849389130603193469809827015170\times 10^{-4} \\
5.4 & 1.59331364329207792412816979205470088012467 & 2.0719378468138621419557320861418463764247\times 10^{-4} \\
5.5 & 1.60949948961794038007158775988250964986722 & 1.5282116884112167535087805873088229492202\times 10^{-4} \\
5.6 & 1.62549919494790249397693001850340691739592 & 1.1231509218305786768051396881601758100642\times 10^{-4} \\
5.7 & 1.64132080500163692479578076775771321136715 & 8.2255179762697894570370375023656230888559\times 10^{-5} \\
5.8 & 1.65697156829429409728197859354937942539907 & 6.0031690599786056690293062049561302619933\times 10^{-5} \\
5.9 & 1.67245806284981737365245447915582391395264 & 4.3662713149159382641171716887986553895338\times 10^{-5} \\
6.0 & 1.68778629940407124803045902865463863637959 & 3.1649978415005754030679041765499957469812\times 10^{-5} \\
6.1 & 1.70296180542465691824625723987731026311021 & 2.2865860656074198828686947575121671356759\times 10^{-5} \\
6.2 & 1.71798969356162388143694046242318430452398 & 1.6465359482304028840146632006319000101076\times 10^{-5} \\
6.3 & 1.73287471751801736768578542563039009667578 & 1.1817939893854221014674611055385316725886\times 10^{-5} \\
6.4 & 1.74762131779084577252135709539203256612564 & 8.4550449100027037869708136352867731984463\times 10^{-6} \\
6.5 & 1.76223365927660122682765687239875757169333 & 6.0298942490602010084911548282466379150117\times 10^{-6} \\
6.6 & 1.77671566235342490098061178484950242603425 & 4.2868527685477105919919000260260566479292\times 10^{-6} \\
6.7 & 1.79107102873576958186798938254052947995874 & 3.0382075670596470239716086191584004070007\times 10^{-6} \\
6.8 & 1.80530326313815605719761957100910285216709 & 2.1466473231063383744483106596348708677531\times 10^{-6} \\
6.9 & 1.81941569157387699712524561811115286359124 & 1.5121060000153314738892984391111778847897\times 10^{-6} \\
7.0 & 1.83341147694447754194075549762250906434191 & 1.0619290128318458839696765073793069464257\times 10^{-6} \\
7.1 & 1.84729363243957903660764841461593128264079 & 7.4355559422994055230904848405574087749348\times 10^{-7} \\
7.2 & 1.86106503315804713076418828797034369971556 & 5.1909721677295689603051136596798999038775\times 10^{-7} \\
7.3 & 1.87472842627545056546554138986800765404180 & 3.6133784326113664349515192977479612893014\times 10^{-7} \\
7.4 & 1.88828644001484440732937598243310360737341 & 2.5079537135762514013924411972571341080399\times 10^{-7} \\
7.5 & 1.90174159162451200113577827122101273723257 & 1.7357148773654877924571962961217335992384\times 10^{-7} \\
7.6 & 1.91509629452443286375626516550226550197378 & 1.1978465926873801339823410252260274864434\times 10^{-7} \\
7.7 & 1.92835286475048617341755148853391931921428 & 8.2432561597168695731282577658808280215263\times 10^{-8} \\
7.8 & 1.94151352679979968669036785239354554570038 & 5.6569416417113789099506419453458916137301\times 10^{-8} \\
7.9 & 1.95458041896065251558815819669241541295197 & 3.8713296557554231694188905036612432355486\times 10^{-8} \\
8.0 & 1.96755559819470055674625023113410467170220 & 2.6420688761148085863168235338809066342446\times 10^{-8} \\
\hline
\end{array}$}
\caption{Zero point energy ($\eps_{zp}$) and energy difference between the first excited and ground states ($\D \eps = \eps_1 - \eps_0$).  All calculations made with [2/200].}
\label{tab:S4}
\end{table*}
